BROJA-2PID: A robust estimator for bivariate partial information decomposition

Makkeh, Theis, and Vicente found in [8] that Cone Programming model is the most robust to compute the Bertschinger et al. partial information decompostion (BROJA PID) measure [1]. We developed a production-quality robust software that computes the BROJA PID measure based on the Cone Programming model. In this paper, we prove the important property of strong duality for the Cone Program and prove an equivalence between the Cone Program and the original Convex problem. Then describe in detail our software and how to use it.\newline\indent

==> figures/test_and_gate.py <==
# test_and_gate.py
from BROJA_2PID import pid, BROJA_2PID_Exception

# AND gate
andgate = dict()
andgate[ (0,0,0) ] = .25
andgate[ (0,0,1) ] = .25
andgate[ (0,1,0) ] = .25
andgate[ (1,1,1) ] = .25

print("Starting BROJA_2PID.pid() on AND gate.")
try:
  returndata = pid(andgate)

  print("Shared information: ", returndata['SI'])
  print("Unique information in Y: ", returndata['UIY'])
  print("Unique information in Z: ", returndata['UIZ'])
  print("Synergistic information: ", returndata['CI'])
  print("Primal feasibility: ", returndata['Num_err'][0])
  print("Dual feasibility: ", returndata['Num_err'][1])
  print("Duality Gap: ", returndata['Num_err'][2])

except BROJA_2PID_Exception:
  print("Cone Programming solver failed to find (near) optimal 
	 solution. Please report the input probability density 
	 function to abdullah.makkeh@gmail.com")

print("The End")

==> figures/test_parameters.py <==
parms = dict()
parms['max_iter'] = 1000
pid(andgate,cone_solver ="ECOS",
	output = 2,**parms)
